Improved performance of the LHCb Outer Tracker in LHC Run 2

The LHCb Outer Tracker is a gaseous detector covering an area of $5\times 6 m^2$ with 12 double layers of straw tubes. The performance of the detector is presented based on data of the LHC Run 2 running period from 2015 and 2016. Occupancies and operational experience for data collected in $p p$, pPb and PbPb collisions are described. An updated study of the ageing effects is presented showing no signs of gain deterioration or other radiation damage effects. In addition several improvements with respect to LHC Run 1 data taking are introduced. A novel real-time calibration of the time-alignment of the detector and the alignment of the single monolayers composing detector modules are presented, improving the drift-time and position resolution of the detector by 20\%. Finally, a potential use of the improved resolution for the timing of charged tracks is described, showing the possibility to identify low-momentum hadrons with their time-of-flight.

==> figs/Tracktime/plotBoost.py <==

from ROOT import *
from math import sqrt

gROOT.ProcessLine(".x ./lhcbStyle.C")
gStyle.SetOptStat(0)

# E = g m c^2
# p = g m v
# p/E = v/c^2 --> beta = pc / E

mPi = 140.
mK  = 494.
mp  = 940.
mBp = 5279.

clight = 2.99792 * 10**8 * 10**(-9) #m/ns
length = 8.5 #m

minp = 1000.
maxp = 20000.



def cBeta(m,p) :
  return p / sqrt(p**2 + m**2)
def cGamma(m,p) :
  return 1. / sqrt(1 - cBeta(m,p)**2)
def cTime(m,l,p) :
  return l / (cBeta(m,p) * clight)

print "pion: "   + str(cTime(mPi, length, 5000))
print "proton: " + str(cTime(mp, length, 5000))

#raw_input("make plots?")

def BetaF(m,p) :
  return "("+str(p)+"/sqrt("+str(p)+"**2+"+str(m)+"**2))"
def GammaF(m,p) :
  return "(1./sqrt(1 - "+BetaF(m,p)+"))"
def TimeF(m,l,p) :
  beta = BetaF(m,p)
  time = str(l)+" / ("+beta+"*"+str(clight)+")"
  return time

betaPion = TF1("betaPion", BetaF(mPi,"x"), minp, maxp)
betaKaon = TF1("betaKaon", BetaF(mK,"x"), minp, maxp)
betaProton = TF1("betaProton", BetaF(mp,"x"), minp, maxp)
betaBplus = TF1("betaBplus", BetaF(mBp,"x"), minp, maxp)

timePion = TF1("timePion", TimeF(mPi,length,"x"), minp, maxp)
timeKaon = TF1("timeKaon", TimeF(mK,length,"x"), minp, maxp)
timeProton = TF1("timeProton", TimeF(mp,length,"x"), minp, maxp)
timeBplus = TF1("timeBplus", TimeF(mBp,length,"x"), minp, maxp)
timeDiffProtonPion = TF1("timeDiffProtonPion","timeProton-timePion",minp,maxp)






betaPion.SetLineColor(2)
betaKaon.SetLineColor(4)
betaProton.SetLineColor(6)
betaBplus.SetLineColor(7)

timePion.SetLineColor(2)
timeKaon.SetLineColor(4)
timeProton.SetLineColor(6)
timeBplus.SetLineColor(7)


c1 = TCanvas("c1","c1")
betaPion.SetTitle("")
betaPion.GetXaxis().SetTitle("p [MeV]")
betaPion.GetYaxis().SetTitle("beta")
betaPion.Draw()
betaKaon.Draw("same")
betaProton.Draw("same")
#betaBplus.Draw("same")


leg = TLegend(0.73,0.75-0.3,0.9,0.9-0.3)
leg.AddEntry(betaPion,"pion","l")
leg.AddEntry(betaKaon,"Kaon","l")
leg.AddEntry(betaProton,"proton","l")
#leg.AddEntry(betaBplus,"B+","l")
leg.Draw("same")

#c1.SaveAs("plotBetas_betas.pdf")


c2 = TCanvas("c2","c2")
timeProton.SetTitle("")
timeProton.GetXaxis().SetTitle("p [MeV]")
timeProton.GetYaxis().SetTitle("arrival time ("+str(length)+" m) [ns]")
timeProton.Draw()
timeKaon.Draw("same")
timePion.Draw("same")
#timeBplus.Draw("same")
leg.Draw("same")

#c2.SaveAs("plotBetas_times.pdf")


c3 = TCanvas("c3","c3")
c3.SetLeftMargin(0.14);
c3.SetRightMargin(0.1);
c3.SetTopMargin(0.07);
c3.SetBottomMargin(0.16);
TGaxis.SetMaxDigits(3)
timeDiffProtonPion.SetTitle("")
timeDiffProtonPion.GetXaxis().SetTitle("p (MeV)")
timeDiffProtonPion.GetYaxis().SetTitle("(t_{p} #minus t_{#pi})_{OT} (ns)")
timeDiffProtonPion.GetXaxis().SetLabelSize(0.05);
timeDiffProtonPion.GetXaxis().SetTitleSize(0.05);
timeDiffProtonPion.GetYaxis().SetLabelSize(0.05);
timeDiffProtonPion.GetYaxis().SetTitleSize(0.05);

#timeDiffProtonPion.GetYaxis().SetTitle("proton - pion #Delta t (at "+str(length)+" m) [ns]")
timeDiffProtonPion.SetLineColor(2)
timeDiffProtonPion.SetLineWidth(3)
timeDiffProtonPion.Draw()
#c3.SetLogy()
#c3.SaveAs("plotBetas_timePionProtonDiffLog.pdf")

tex = TLatex(0.7,0.80,"LHCb OT");
tex.SetNDC();
tex.SetTextFont(132);
tex.SetTextSize(0.06);
tex.SetLineWidth(2);
tex.Draw()

c3.SaveAs("plotBetas_timePionProtonDiff.pdf")
c3.SaveAs("plotBetas_timePionProtonDiff.C")


